First Measurement of the Superscaling Variable as a Function of Visible Kinematics in Charged-Current Quasi-Elastic Neutrino--Nucleus Scattering

We report the first measurement of the superscaling variable $\psi^{\prime}_{\rm vis}$ in neutrino--nucleus scattering, using charged-current quasielastic-like $\nu_\mu$-Carbon interactions collected by the MINERvA experiment in the medium-energy NuMI beam. Originally developed to characterize phenomena of scaling with respect to atomic number and momentum transfer in quasielastic electron-nucleus scattering, $\psi^{\prime}$ is reconstructed here from visible final-state kinematics ($\psi^{\prime}_{\rm vis}$). $\psi^{\prime}_{\rm vis}$ is used here as an externally calibrated variable whose peak position is sensitive to the invisible nuclear missing energy. We measure $\psi^{\prime}_{\rm vis}$ as functions of the hadronic recoil $\Sigma T_p$ and muon transverse momentum $p_{\text{T}\mu}$, comparing background-subtracted data to five neutrino--nucleus interaction models via a forward-folding technique. The predicted $\psi^{\prime}_{\rm vis}$ diverges most strongly among model predictions at low $\Sigma T_p$ and $p_{\text{T}\mu}$, where agreement with data is also poorest, exposing which models fail to capture the phase-space dependence of the missing energy and therefore the neutrino energy as extrapolated from visible kinematics. Among tested models, we find that the Relativistic Mean Field approach predicts more accurately the $\psi^{\prime}_{\rm vis}$ peak position.

==> anc/README.md <==
This data release contains root files with the histograms shown in the manuscript, as well as additional information related to the systematic uncertainties and truth-level distributions. All histograms are stored as TH1D, and the bin content represents the number of events recorded in the bin, without bin-width scaling. 
Each root file contains histograms of the reconstructed visible psi prime distributiion ($\psi'_{vis}$) in bins of muon transverse momentum ($p_{T\mu}$, 13 bins) and in bins of the hadroni recoil energy ($\Sigma T_p$, 11 bins).
The following files are present:
- MinervaCCQELike_Data_PsiPrime_stat.root - Background-subtracted data histograms with statistical error bars
- MinervaCCQELike_<model_name>_PsiPrime_stat.root - Model histograms with statistical error bars. These files contain histograms for interaction channels: Signal (CCQELike), QE, 2p2h, Resonant Pion Production (RES) and Deep Inelastic Scattering (DIS) interaction channels 
- MinervaCCQELike_<model_name>_PsiPrime_syst_covariance.root - Systematic error covariance matrices for each model. The bin-by-bin systematic error bars can be extracted from the diagonal elements.
- MinervaCCQELike_<model_name>_Truth_PsiPrime_all_bins.root - Model histograms with statistical error bars as predicted by the model, before detector reconstruction effects. Contains Signal (CCQELike), QE, 2p2h, Resonant Pion Production (RES) and Deep Inelastic Scattering (DIS) interaction channels


